Multi-GPU Graph Analytics

We present a single-node, multi-GPU programmable graph processing library that allows programmers to easily extend single-GPU graph algorithms to achieve scalable performance on large graphs with billions of edges. Directly using the single-GPU implementations, our design only requires programmers to specify a few algorithm-dependent concerns, hiding most multi-GPU related implementation details. We analyze the theoretical and practical limits to scalability in the context of varying graph primitives and datasets. We describe several optimizations, such as direction optimizing traversal, and a just-enough memory allocation scheme, for better performance and smaller memory consumption. Compared to previous work, we achieve best-of-class performance across operations and datasets, including excellent strong and weak scalability on most primitives as we increase the number of GPUs in the system.

==> bib/graphs/citebyyear.R <==
library("ggplot2")

df = read.table("../foo_citedby.txt", col.names=c("citekey", "year", "cites"))

# grok date format
# df$year <- as.Date(df$year, format="%Y")

p <- ggplot(df)
p <- p + aes_string(x="year", y="cites", color="citekey")
# p <- p + geom_point()
p <- p + geom_smooth(se=FALSE)
p <- p + scale_x_continuous("Year")
p <- p + scale_y_log10("Number of Cites")
p

ggsave(filename="citebyyear.pdf", plot=p, width=24, height=15)


==> bib/make.sh <==
rm all.bib
bibtool -s -d -- check.double.delete=on -- preserve.key.case=on ./*.bib > all.bib
emacs --batch all.bib -l untabify.el -f save-buffer


==> bib/normalize.sh <==
# This script normalizes the citation keys of a bib file

# Usage 1: ./normalize.sh sample.bib
# Warning: this rewrites your bib file

# Usage 2: ./normalize.sh input.bib output.bib

if [ -z $2 ]
then
  if [ -z $1 ]
  then 
    echo "please specify a file name"
  else
    bibtool -r bibsetting.rsc -f %1p\(author\):%4d\(year\):%+3.1w\(title\) $1 -o $1
    echo "$1 has been normalized and updated"
  fi  
else
  bibtool -r bibsetting.rsc -f %1p\(author\):%4d\(year\):%+3.1w\(title\) $1 -o $2
  echo "$1 has been normalized and stored in $2"
fi


